A disorder-averaged framework for evaluating the Witten index

We study supersymmetric indices in disordered systems, in particular an $\mathcal{N}=4$ supersymmetric Sachdev-Ye-Kitaev-type quantum mechanics. In cases where the disordered parameters do not affect the index, we explain how the exact answer can nevertheless be obtained using disorder averaged collective variables. Furthermore, when disorder averaging is performed on multiple copies of the same theory, non-trivial coupling between them is generated. We show how the index ultimately remains factorized.

==> N=4_SUSY_syk_avg_index.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95795,       2117]
NotebookOptionsPosition[     85202,       1991]
NotebookOutlinePosition[     85691,       2009]
CellTagsIndexPosition[     85648,       2006]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This file calculates index of two copies of N=4 SUSY SYK for p=3 with \
non-trivial coupling\
\>", "Text",
 CellChangeTimes->{{3.953022099512125*^9, 3.953022145212735*^9}, {
  3.9530221753937197`*^9, 3.953022175750579*^9}, {3.953023514317917*^9, 
  3.953023528844573*^9}},ExpressionUUID->"8ee1a420-ce40-4e66-bba6-\
d7314cf1c424"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "  ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Define", " ", "random", " ", "seeds"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seed1", " ", "=", " ", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1000"}], "}"}], ",", " ", "50"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeedRandom", "[", "2345", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seed2", " ", "=", " ", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1000"}], "}"}], ",", " ", "50"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeedRandom", "[", "3456", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"seed3", " ", "=", " ", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1000"}], "}"}], ",", " ", "50"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "these", " ", "define", " ", "the", " ", "list", " ", "of", " ", 
     "variables", " ", "phi1"}], ",", " ", 
    RowBox[{"phi2", " ", "etc", " ", "or", " ", "chi1"}], ",", " ", 
    RowBox[{"chi2", " ", "etc"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"\"\<phi\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", "i", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f3", " ", ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"\"\<chi\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", "i", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rf2", ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"\"\<rphi\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", "i", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rf3", " ", ":=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<rchi\>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", "i", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Potential", " ", "and", " ", "minima", " ", "etc", " ", "for", " ", "one",
     " ", "sided", " ", "SYK"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hessian", "[", 
    RowBox[{"f_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "#1", ",", "#2"}], "]"}], "&"}], ",", "vars", ",", 
     "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pot", "[", 
    RowBox[{"Cj_", ",", " ", "V_", ",", " ", "ph_", ",", " ", "Nf_"}], "]"}], 
   ":=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Nf", 
      RowBox[{"1", "-", "p"}]], 
     RowBox[{"Distribute", "[", 
      RowBox[{"Cj", ".", "ph", ".", "ph", ".", "ph"}], "]"}]}], " ", "+", " ", 
    RowBox[{"V", ".", "ph"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Minima", "[", 
     RowBox[{"Cj_", ",", " ", "V_", ",", " ", "phi_", ",", " ", "Nf_"}], 
     "]"}], ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Pot", "[", 
       RowBox[{"Cj", ",", " ", "V", ",", " ", "phi", ",", " ", "Nf"}], "]"}], 
      ",", " ", 
      RowBox[{"{", "phi", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Interacting", " ", 
    RowBox[{"(", 
     RowBox[{"two", " ", "sided"}], ")"}], " ", "potential", " ", "with", " ",
     "linear", " ", "coupling"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Interact", "[", 
    RowBox[{
    "Cj_", ",", " ", "V_", ",", " ", "ph_", ",", " ", "ch_", ",", " ", "l_", 
     ",", " ", "Nf_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Nf", 
      RowBox[{"1", "-", "p"}]], 
     RowBox[{"Distribute", "[", 
      RowBox[{"Cj", ".", "ph", ".", "ph", ".", "ph"}], "]"}]}], " ", "+", " ", 
    RowBox[{"V", ".", "ph"}], "  ", "+", " ", 
    RowBox[{
     SuperscriptBox["Nf", 
      RowBox[{"1", "-", "p"}]], 
     RowBox[{"Distribute", "[", 
      RowBox[{"Cj", ".", "ch", ".", "ch", ".", "ch"}], "]"}]}], " ", "+", " ", 
    RowBox[{"V", ".", "ch"}], " ", "+", 
    RowBox[{"l", " ", 
     RowBox[{"ph", ".", "ch"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Interactreal", "[", 
    RowBox[{
    "Cj_", ",", " ", "V_", ",", " ", "ph_", ",", " ", "ch_", ",", " ", "l_", 
     ",", " ", "Nf_", ",", " ", "int_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Nf", 
      RowBox[{"1", "-", "p"}]], 
     RowBox[{"Distribute", "[", 
      RowBox[{"Cj", ".", "ph", ".", "ph", ".", "ph"}], "]"}]}], " ", "+", " ", 
    RowBox[{"V", ".", "ph"}], "  ", "+", " ", 
    RowBox[{
     SuperscriptBox["Nf", 
      RowBox[{"1", "-", "p"}]], 
     RowBox[{"Distribute", "[", 
      RowBox[{"Cj", ".", "ch", ".", "ch", ".", "ch"}], "]"}]}], " ", "+", " ", 
    RowBox[{"V", ".", "ch"}], " ", "+", 
    RowBox[{"l", " ", 
     RowBox[{"ph", ".", "int", ".", "ch"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IntMinima", "[", 
     RowBox[{
     "Cj_", ",", " ", "V_", ",", " ", "phi_", ",", " ", "chi_", ",", " ", 
      "l_", ",", " ", "Nf_"}], "]"}], ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Interact", "[", 
       RowBox[{
       "Cj", ",", " ", "V", ",", " ", "phi", ",", " ", "chi", ",", " ", "l", 
        ",", " ", "Nf"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Join", "[", 
        RowBox[{"phi", ",", " ", "chi"}], "]"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvgIndex", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvgAbsIndex", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lambdavalues", " ", "=", " ", 
    RowBox[{"Subdivide", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", " ", "10"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Lambda", " ", "is", " ", "the", " ", "interaction", " ", "coupling", " ", 
    "between", " ", "left", " ", "and", " ", "right"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nf", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{"Nf", " ", "<", "4"}], ",", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Nf", " ", "is", " ", "number", " ", "of", " ", "complex", " ", 
      "fermions", " ", "in", " ", "N"}], "=", 
     RowBox[{"4", " ", "SUSY", " ", "language"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Number of complex fermion in each side of N=4 SUSY SYK\>\"", "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "Nf", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Index", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tempAbsIndex", " ", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "iterating", " ", "through", " ", "different", " ", "values", " ", "for",
       " ", "the", " ", "coupling"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"n", " ", "=", " ", "1"}], ";", " ", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"n", "<", 
       RowBox[{
        RowBox[{"Length", "[", "lambdavalues", "]"}], "+", "1"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"l", "=", 
        RowBox[{"lambdavalues", "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"N", "[", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"\"\<Value of left-right coupling: \>\"", ",", " ", "l"}], 
           "}"}], "]"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"i", "=", "8"}], ";", " ", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i", "<", " ", 
          RowBox[{"8", "+", "1"}]}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "iterations", " ", "for", " ", "different", " ", "random", " ", 
            "couplings"}], ",", " ", 
           RowBox[{
           "change", " ", "the", " ", "initial", " ", "and", " ", "final", 
            " ", "values", " ", "for", " ", "iterating", " ", "through", " ", 
            "more"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"SeedRandom", "[", 
           RowBox[{"seed1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ";", 
          RowBox[{"Vsmall1", "=", " ", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", "Nf"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Vsmall2", "=", " ", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", " ", "Nf"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"V", "=", " ", 
           RowBox[{"Vsmall1", "+", " ", 
            RowBox[{"I", " ", "Vsmall2"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Vreal", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"Vsmall1", ",", " ", 
             RowBox[{"-", "Vsmall2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "V", " ", "is", " ", "the", " ", "coefficient", " ", "of", " ", 
            "linear", " ", "term", " ", "in", " ", "potential"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"Generic", " ", "N"}], "=", 
             RowBox[{"4", " ", "coupling", " ", "constant"}]}], ",", " ", 
            RowBox[{
             RowBox[{
             "V", " ", "is", " ", "used", " ", "for", " ", "the", " ", 
              "complex", " ", "N"}], "=", 
             RowBox[{"4", " ", "problem"}]}], ",", " ", 
            RowBox[{
             RowBox[{
             "Vreal", " ", "is", " ", "used", " ", "for", " ", "the", " ", 
              "equivalent", " ", "N"}], "=", 
             RowBox[{
             "2", " ", "real", " ", "problem", " ", "with", " ", "2", "*", 
              "Nf", " ", "real", " ", "fermions"}]}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"SeedRandom", "[", 
           RowBox[{"seed2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ";", " ", 
          RowBox[{"Csmall1", " ", "=", " ", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"Nf", ",", " ", "Nf", ",", " ", "Nf"}], "}"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Csmall2", " ", "=", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"Nf", ",", " ", "Nf", ",", " ", "Nf"}], "}"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Cj", " ", "=", " ", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "-", "p"}]], "*", 
            RowBox[{"(", 
             RowBox[{"Csmall1", " ", "+", 
              RowBox[{"I", " ", "Csmall2"}]}], ")"}]}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{"the", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "-", "p"}]], " ", "factor", " ", "is", " ", "due", 
            " ", "to", " ", "the", " ", "2", "Nf", " ", "and", " ", "Nf", " ",
             "factor", " ", "in", " ", "the", " ", "potential", " ", "in", 
            " ", "the", " ", "complex", " ", "and", " ", "real", " ", 
            "cases"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", "Cj", "]"}], ";"}], "*)"}], "    ", 
          RowBox[{"(*", 
           RowBox[{
           "Cj", " ", "is", " ", "the", " ", "complex", " ", "random", " ", 
            "coupling"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"Special", " ", "N"}], "=", 
             RowBox[{"2", " ", "coupling", " ", "constant"}]}], ",", " ", 
            RowBox[{
             RowBox[{"that", " ", "correspond", " ", "to", " ", "N"}], "=", 
             RowBox[{"4", " ", "SUSY"}]}], ",", " ", 
            RowBox[{"valid", " ", "for", " ", "even", " ", "Nf"}]}], "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Ck", " ", "=", " ", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", " ", "Nf"}], ",", " ", 
               RowBox[{"2", " ", "Nf"}], ",", " ", 
               RowBox[{"2", " ", "Nf"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "Nf"}], ",", " ", 
              RowBox[{"1", ";;", " ", "Nf"}], ",", " ", 
              RowBox[{"1", ";;", " ", "Nf"}]}], "]"}], "]"}], " ", "=", " ", 
           "Csmall1"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "Nf"}], ",", 
              RowBox[{"1", ";;", " ", "Nf"}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", " ", 
               RowBox[{"2", " ", "Nf"}]}]}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"-", "Csmall2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "Nf"}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{"1", ";;", "Nf"}]}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"-", "Csmall2"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "Nf"}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", " ", "Nf"}]}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", " ", 
               RowBox[{"2", "Nf"}]}]}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"-", "Csmall1"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{"1", ";;", "Nf"}], ",", " ", 
              RowBox[{"1", ";;", "Nf"}]}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"-", "Csmall2"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{"1", ";;", "Nf"}]}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"-", "Csmall1"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{"1", ";;", "Nf"}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}]}], "]"}], "]"}], " ", "=", " ", 
           RowBox[{"-", "Csmall1"}]}], ";", "  ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Ck", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", " ", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}]}], "]"}], "]"}], " ", "=", " ", 
           "Csmall2"}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Ck", " ", "is", " ", "the", " ", "twice", " ", "dimensional", 
              " ", "N"}], "=", 
             RowBox[{"2", " ", "real", " ", "coupling"}]}], ",", " ", 
            RowBox[{
             RowBox[{"that", " ", "relates", " ", "to", " ", "N"}], "=", 
             RowBox[{"4", " ", "problem"}]}]}], "*)"}], "\[IndentingNewLine]",
           "\[IndentingNewLine]", 
          RowBox[{"phi", " ", "=", " ", 
           RowBox[{"f2", "[", "Nf", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"chi", " ", "=", " ", 
           RowBox[{"f3", "[", "Nf", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"IntSol", " ", "=", " ", 
           RowBox[{"NSolve", "[", 
            RowBox[{
             RowBox[{"IntMinima", "[", 
              RowBox[{
              "Cj", ",", " ", "V", ",", " ", "phi", ",", " ", "chi", ",", " ",
                "l", ",", " ", "Nf"}], "]"}], ",", " ", 
             RowBox[{"Join", "[", 
              RowBox[{"phi", ",", " ", "chi"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "complex", " ", "solution", " ", "to", " ", "the", " ", "N"}], 
            "=", 
            RowBox[{
            "4", " ", "double", " ", "sided", " ", "interactive", " ", 
             "potential"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<Number of minima found: \>\"", "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"Length", "[", "IntSol", "]"}], "]"}], ";"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", "IntSol", "]"}], ";"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "mapping", " ", "the", " ", "complex", " ", "solution", " ", "to", 
            " ", "real", " ", "solution", " ", "output"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"rphi", " ", "=", " ", 
           RowBox[{"rf2", "[", 
            RowBox[{"2", "Nf"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"rchi", "=", 
           RowBox[{"rf3", "[", 
            RowBox[{"2", "Nf"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"phival", " ", "=", " ", 
           RowBox[{"phi", "/.", "IntSol"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"chival", " ", "=", " ", 
           RowBox[{"chi", "/.", "IntSol"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"phireal", " ", "=", " ", 
           RowBox[{"Re", "[", "phival", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"phiim", " ", "=", " ", 
           RowBox[{"Im", "[", "phival", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"chireal", " ", "=", " ", 
           RowBox[{"Re", "[", "chival", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"chiim", " ", "=", " ", 
           RowBox[{"Im", "[", "chival", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"newphi", " ", "=", " ", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Join", ",", 
             RowBox[{"{", 
              RowBox[{"phireal", ",", "phiim"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newchi", " ", "=", " ", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Join", ",", " ", 
             RowBox[{"{", 
              RowBox[{"chireal", ",", " ", "chiim"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"philong", " ", "=", " ", 
           RowBox[{"rf2", "[", 
            RowBox[{"2", "Nf"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"chilong", " ", "=", 
           RowBox[{"rf3", "[", 
            RowBox[{"2", "Nf"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"finalphireal", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"philong", "->", "#"}], "]"}], "&"}], "/@", 
            "newphi"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"finalchireal", " ", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"chilong", " ", "->", "#"}], "]"}], "&"}], "/@", 
            "newchi"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", "finalphireal", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", "finalchireal", "]"}], ";"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"finalintsol", " ", "=", " ", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Join", ",", " ", 
             RowBox[{"{", 
              RowBox[{"finalphireal", ",", " ", "finalchireal"}], "}"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", "finalintsol", "]"}], ";"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "finalintsol", " ", "is", " ", "the", " ", "complex", " ", 
             "solution", " ", "repackaged", " ", "into", " ", "N"}], "=", 
            RowBox[{"2", " ", "real", " ", "solution", " ", "language"}]}], 
           "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"making", " ", "N"}], "=", 
             RowBox[{
              RowBox[{"4", " ", "compatible", " ", "interaction", " ", 
               RowBox[{"term", ".", " ", "If"}], " ", "we", " ", "want", " ", 
               "to", " ", "write", " ", "the", " ", "left"}], "-", 
              RowBox[{
              "right", " ", "coupling", " ", "in", " ", "terms", " ", "of", 
               " ", "real", " ", "variables"}]}]}], ",", " ", 
            RowBox[{
            "we", " ", "have", " ", "to", " ", "multiply", " ", "rphi", " ", 
             "and", " ", "rchi", " ", "with", " ", "this", " ", "int", " ", 
             "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"int", " ", "=", " ", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", "Nf"}], ",", " ", 
               RowBox[{"2", "Nf"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"if", " ", "lambda", " ", "in", " ", "N"}], "=", 
             RowBox[{"4", " ", "is", " ", "real"}]}], ",", " ", 
            RowBox[{
            "then", " ", "the", " ", "following", " ", "2", " ", "lines"}]}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"int", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", " ", "Nf"}], ",", " ", 
              RowBox[{"1", ";;", " ", "Nf"}]}], "]"}], "]"}], "=", " ", 
           RowBox[{"IdentityMatrix", "[", "Nf", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"int", "[", 
            RowBox[{"[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}], ",", " ", 
              RowBox[{
               RowBox[{"Nf", "+", "1"}], ";;", 
               RowBox[{"2", "Nf"}]}]}], "]"}], "]"}], "=", " ", 
           RowBox[{"-", 
            RowBox[{"IdentityMatrix", "[", "Nf", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"if", " ", "lambda", " ", "in", " ", "N"}], "=", 
             RowBox[{"4", " ", "is", " ", "imaginary"}]}], ",", " ", 
            RowBox[{
            "then", " ", "the", " ", "following", " ", "2", " ", "lines"}]}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"int", "[", 
              RowBox[{"[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Nf", "+", "1"}], ";;", 
                 RowBox[{"2", "Nf"}]}], ",", " ", 
                RowBox[{"1", ";;", " ", "Nf"}]}], "]"}], "]"}], "=", " ", 
             RowBox[{"-", 
              RowBox[{"IdentityMatrix", "[", "Nf", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"int", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"1", ";;", " ", "Nf"}], ",", " ", 
                RowBox[{
                 RowBox[{"Nf", "+", "1"}], ";;", 
                 RowBox[{"2", "Nf"}]}]}], "]"}], "]"}], "=", " ", 
             RowBox[{"-", 
              RowBox[{"IdentityMatrix", "[", "Nf", "]"}]}]}], ";"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"hes", " ", "=", " ", 
           RowBox[{"hessian", "[", 
            RowBox[{
             RowBox[{"Interactreal", "[", 
              RowBox[{
              "Ck", ",", " ", "Vreal", ",", " ", "rphi", ",", " ", "rchi", 
               ",", " ", "l", ",", " ", "Nf", ",", " ", "int"}], "]"}], " ", 
             ",", " ", 
             RowBox[{"Join", "[", 
              RowBox[{"rphi", ",", " ", "rchi"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
           "hessian", " ", "matrix", " ", "of", " ", "the", " ", "real", " ", 
            "solution"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"stat", "=", "0"}], ";", "\[IndentingNewLine]", 
          RowBox[{"k", "=", "1"}], ";", " ", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"k", " ", "<", " ", 
             RowBox[{
              RowBox[{"Length", "[", "finalintsol", "]"}], "+", "1"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"m", "=", " ", 
              RowBox[{"hes", "/.", 
               RowBox[{"finalintsol", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}], ";", " ", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", 
                RowBox[{"2", "  ", "Nf"}], "]"}], ",", "\[IndentingNewLine]", 
               " ", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Det", "[", "m", "]"}], ">", "0"}], ",", " ", 
                  RowBox[{"stat", "++"}], ",", " ", 
                  RowBox[{"stat", "--"}]}], "]"}], ";", " ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Det", "[", "m", "]"}], "==", "0"}], ",", "  ", 
                  RowBox[{
                  "Print", "[", "\"\<Found vanishing det\>\"", "]"}]}], 
                 "]"}]}], ",", "\[IndentingNewLine]", " ", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Det", "[", "m", "]"}], "<", "0"}], ",", " ", 
                 RowBox[{"stat", "++"}], ",", " ", 
                 RowBox[{"stat", "--"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
          "Print", "[", 
           "\"\<Disorder averaged value of the double sided index\>\"", "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "stat", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Index", ",", " ", "stat"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"i", "++"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"n", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"tempAbsIndex", ",", " ", "Index"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"AvgIndex", ",", " ", 
      RowBox[{"Mean", "[", "Index", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"AvgAbsIndex", ",", " ", 
      RowBox[{"Mean", "[", 
       RowBox[{"Abs", "[", "Index", "]"}], "]"}]}], "]"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "captures", " ", "abs", " ", "index", " ", "of", " ", "the", " ", 
       "double", " ", "sided", " ", "system"}], ",", " ", 
      RowBox[{
      "averaged", " ", "over", " ", "instances", " ", "and", " ", "lambda", 
       " ", "values"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Nf", "=", 
     RowBox[{"Nf", "+", "1"}]}], ";"}]}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.9505300202103014`*^9, 3.9505300485890346`*^9}, {
   3.9505300998710117`*^9, 3.950530206845267*^9}, {3.950530271550314*^9, 
   3.950530281477273*^9}, {3.9505304558972197`*^9, 3.950530478270813*^9}, 
   3.953020982392655*^9, {3.9530210817450867`*^9, 3.953021141128162*^9}, {
   3.9530211817779207`*^9, 3.953021290294127*^9}, {3.9530213478680964`*^9, 
   3.953021355729154*^9}, {3.953021491158822*^9, 3.95302149603272*^9}, {
   3.9530215280115*^9, 3.953021530774664*^9}, {3.953021610029875*^9, 
   3.953021613805193*^9}, {3.953021668767487*^9, 3.953021701344419*^9}, {
   3.9530218404559517`*^9, 3.9530218414441423`*^9}, {3.953021879202807*^9, 
   3.953021888053892*^9}, {3.953021930659181*^9, 3.9530220939298563`*^9}, {
   3.953022229257552*^9, 3.953022246919855*^9}, 3.953022291813047*^9, {
   3.9530223251467133`*^9, 3.953022337115796*^9}, {3.953022429738469*^9, 
   3.953022430319128*^9}, {3.953022594144004*^9, 3.953022594897654*^9}, 
   3.953022630816131*^9, {3.953022995280493*^9, 3.953023109679431*^9}, {
   3.95302318096194*^9, 3.953023181613179*^9}, {3.953023214352231*^9, 
   3.953023215402257*^9}, {3.953023262297637*^9, 3.953023274688713*^9}, {
   3.95302334480194*^9, 3.953023365702495*^9}, 3.9530234134636593`*^9, {
   3.9530234657520323`*^9, 3.953023466404976*^9}, {3.9530234974577007`*^9, 
   3.953023497605631*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b5ca295d-c076-479c-9ca9-1c6d701a728e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Number of complex fermion in each side of N=4 SUSY \
SYK\"\>"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503249395*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"dd318fad-b506-4a30-8527-f6ba2f207663"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503251691*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"eb2088e3-3d9f-43ea-b4a7-85d9753cb410"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "1.`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503268447*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e7b3b598-88e1-45da-b13c-624a73cbc443"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503313154*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0874522f-8d25-457d-8b88-9e3e7b1923ca"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503314459*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"30e36c34-76d9-4ed1-a775-9071bd2e498f"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.8`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503315386*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4129d69a-cbf3-4ee4-bc97-b7ccf22b4ff8"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503354145*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9f2319c4-ef9d-4e35-9ea4-47ec0ae21c9a"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503355585*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2dca31c8-a388-4705-aac3-c32d676ac36f"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.6`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503356591*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3880d322-522e-4c2a-a9b2-e82d75ed0c38"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503391638*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0130de50-7b2d-41fc-8881-193bfe64ea2a"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503393211*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"61013894-5f5e-4b1d-9dc9-43b2ce359ad9"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.4`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235033942137`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"38c24383-5961-4c19-926f-4dfc0317a086"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503429453*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"de7c9dd4-9fe2-4df4-b0ab-13f5ea3b55f3"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.95302350343081*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7fefefb8-33c9-4416-bb1e-1d137ceefce9"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.2`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235034318457`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3279d2f7-4bd0-46d0-a290-ecddfe8eebe8"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503466302*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b92ba31f-b47b-4e99-b37e-ae295aa558bd"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503467743*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"13316a79-54ee-4bd5-aaff-748e0086a9d8"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503468834*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d4dec740-7383-48bd-b7a7-404a283cf7e0"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503469932*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"04e73f4a-4517-4717-9648-5b57124c0afd"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503470779*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"eced4f28-9c8c-4ff4-80cf-e6a779d77a80"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.2`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503471712*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"dddf6309-9cbe-48f1-a28c-11a1448149a3"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503505615*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"50442e9f-c30a-4c3f-b944-d50ac31a9d0e"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503506928*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"04908001-8efa-4dd7-ac22-1db95d0852ba"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.4`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503507853*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a7497efd-372b-4160-bb02-0fb15cb6edce"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235035424843`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a0467705-4675-4711-ae0c-c75f8446d50b"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503543858*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5f18b0de-d5a5-4bf7-b3f6-1385eef82b22"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.6`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503544705*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"18000852-1bde-43f5-b4d9-0f5bf1ecad03"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235035795603`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"605a4c94-d449-4687-8018-8611f6e8fcda"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235035808783`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d3bbef7c-804d-48ce-baa7-432f9f36aae5"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.8`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503581732*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7a58c936-1c87-423a-bd5d-069405031759"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503616251*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"73cd47c1-25a7-4fff-b21a-8107a7263fd4"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503617702*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b1df96aa-370c-4121-8d06-4a62b5a668ef"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "1.`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235036186123`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6b465867-a3d0-4cb8-8bda-1abcefcb4c0c"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503634594*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f21adfe-5374-4d2e-bddf-d01e8ed69b7e"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235036360703`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ead77d03-7468-4093-b388-f78e8d390792"],

Cell[BoxData["\<\"Number of complex fermion in each side of N=4 SUSY \
SYK\"\>"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503637043*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9095e958-dcc7-4a20-8d7e-d4653d8d4423"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235036380444`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"195f1e36-a255-4ff2-b063-2c011c5ff0ec"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "1.`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503638917*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b1ef67e3-2447-4da7-b586-b321ab7485a8"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503782645*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"317bef45-b248-49c3-bbe8-30d2bd54f234"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503783937*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ebc7dc7e-5643-4638-ba46-4be0f33b19bf"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.8`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235037847147`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8246ddce-7981-41d0-bf6f-fa6409609ae0"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503920293*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4b834474-b47d-4771-b2d6-919d61a33154"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023503921468*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4286d45c-8ece-4d6e-83b0-1302bd9872c9"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.6`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235039222393`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9e9afffa-4e11-4ddc-ae33-eb99516119c7"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504056919*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4e22d863-02a8-4ff7-9365-477f17ed1d7c"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235040580473`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"07f5c7b6-f9f1-481d-a8f7-82551070e9ea"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.4`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504058826*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1419807d-d025-446a-b120-4e497b93267f"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504269331*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8b809370-fa42-48e4-bc77-ab936f902d78"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504270479*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ec4eb7ae-d22c-4f20-bd76-771953b6b302"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.2`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504271254*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0cf901f5-c9ed-4c53-8626-9988936883d2"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504449266*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5f544a2e-163b-4aa8-9929-079e49bfc4c1"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.95302350445037*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"983f27f3-2574-4b38-b152-0495a0478c10"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504451124*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2ecf0ccf-0f5e-4857-ae7c-817855ecf1c2"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504583465*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b03e6987-cb07-4107-a604-064fd8269fb8"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504584559*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"10c218d0-55cc-4b47-be24-b27626c68d6b"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.2`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504585307*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1e8cb09d-cf25-4fee-bd77-32e3bf49fd7b"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235047588367`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c25aba9e-da4e-40bc-a04d-6f0b8f4a0819"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504759924*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ca4e0b23-9231-4cc3-a189-e8fc8f1d8860"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.4`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235047606897`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"049c154b-bb82-4ae9-a3a2-8b9f2ed1e770"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504932506*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6152e1e7-b54e-4623-b48f-0a188ce3cc7f"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023504933682*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"91681a2b-362c-43c3-8615-15ff02ebef7b"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.6`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235049344683`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"71193d16-eee2-43ea-a4eb-fb1c7b4d59e1"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023505069968*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7c5e3cda-a1dc-4e99-9013-f7a27d4511f1"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023505071097*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"802002bb-676f-4a73-aab6-9bea6dd850b0"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.8`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023505071869*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5a966072-2f73-4c21-bbcc-9739c57f9374"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235062260017`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f62e6fa5-4f2a-473c-9226-ebfbbf7ae449"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506227521*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"09efd2bd-67a3-421d-9ca1-ddc2e2bee381"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "1.`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506228402*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f50dc6b-b58b-446a-b64b-4bf0fd690a5b"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506371888*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6182af77-5a94-4a55-a8ae-46f53ffe5071"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.95302350637358*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"859060c4-f425-47ff-8134-9c51f9092585"],

Cell[BoxData["\<\"Number of complex fermion in each side of N=4 SUSY \
SYK\"\>"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506374446*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"37655d02-7c12-4de6-a465-301363581460"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506375319*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"dacb2ca1-cddb-456e-8a15-b74783fbec77"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "1.`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506376151*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"06cdb793-02aa-4a90-810a-68e0a91e23c9"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506521244*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6248e3e4-bdc5-4de6-bd33-547879d6454e"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235065227013`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8fe2805c-763c-4684-98e8-1569cde48c8a"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.8`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.95302350652365*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c1404ba9-63fc-4431-918b-2ab17346a7e7"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506675212*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"017c10fd-4c0c-44fb-ba8f-cc284e2282e9"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506676579*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7bdeec07-b929-4c7d-9f98-9fdb1b2b8a57"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.6`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235066773367`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ec08d4da-2101-4b2c-b096-d430f8863ffb"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506823312*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"876f00f5-6292-40b5-a5b5-a1d61ed08aa0"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506824728*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"96daaba3-0d4a-4b1f-a06b-8446114fce9c"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.4`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506825533*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b4cabffb-da1d-4300-990c-6f89c5e46bf7"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506963912*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"808c519b-b627-4ef1-9493-facafe09f639"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506965342*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ab033b9e-ea94-41fb-8436-d282ca0daef7"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", 
   RowBox[{"-", "0.2`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023506966242*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"16471515-37a2-4fd5-8dc0-654fa2ca9251"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507090169*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f7a46d99-f3bc-4bd0-b70f-b2646666d957"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507091461*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ef826b35-c96a-4565-b037-6a54cfa1403b"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507092311*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"49047245-8309-429b-88e7-32dfc215dd69"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507606638*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5a9eefb1-b05c-4627-beb3-a97ada3a000a"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507608078*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7a219556-89c1-4d88-9079-e6ee81abea8b"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.2`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507608994*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e7705231-94dc-40db-90f7-15ed5213a15b"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507715172*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"df69bbaa-02fd-4d2d-9ec7-adb91992344a"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235077165537`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"17d9efb2-25ae-436a-adad-15ee91654c93"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.4`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507717507*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"353bcd51-9adf-417f-89b6-425b3be8d507"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507824017*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ccd521fa-d034-4e31-abcd-37b3e6742f0e"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235078253393`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e5ed12eb-bfd9-4509-b0f5-ee6411b8f915"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.6`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235078262243`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2d773e20-2320-4bbc-9026-1f8ab7ae62ce"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235079733477`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e52d085b-f78c-4614-bb80-a3b561842bb0"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507974637*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f96d7e3d-803d-48df-b50f-1267d64e28b2"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "0.8`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023507975548*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9955e292-bf52-4f79-ab0d-d543ae5bbe75"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023508096889*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d170c2ef-bd1e-4e6a-85d1-d4181e6e7375"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235080981693`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"507041f6-3061-4e31-813f-c21dc6a1d864"],

Cell[BoxData[
 TemplateBox[{"\"Value of left-right coupling: \"", "1.`"},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023508099074*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5cc68418-99ac-4e58-92d8-4628cafe11d6"],

Cell[BoxData["\<\"Disorder averaged value of the double sided index\"\>"], \
"Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.953023508219219*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ae4496e0-cc70-4221-b2e3-f4dfc37932af"],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{{3.953022003633728*^9, 3.953022022987421*^9}, 
   3.953022054986064*^9, {3.953022328780939*^9, 3.953022337606295*^9}, 
   3.953022431549137*^9, 3.9530226316651917`*^9, {3.953023026775989*^9, 
   3.953023110090047*^9}, 3.9530232755713367`*^9, 3.9530234723555937`*^9, 
   3.9530235082204742`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7b65c216-d841-434f-960b-3eade20a3f88"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1635, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> True}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c44a3515-ff68-4a3c-900f-573808fea084"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 339, 7, 35, "Text",ExpressionUUID->"8ee1a420-ce40-4e66-bba6-d7314cf1c424"],
Cell[CellGroupData[{
Cell[922, 31, 32515, 787, 2647, "Input",ExpressionUUID->"b5ca295d-c076-479c-9ca9-1c6d701a728e"],
Cell[CellGroupData[{
Cell[33462, 822, 506, 9, 24, "Print",ExpressionUUID->"dd318fad-b506-4a30-8527-f6ba2f207663"],
Cell[33971, 833, 443, 8, 24, "Print",ExpressionUUID->"eb2088e3-3d9f-43ea-b4a7-85d9753cb410"],
Cell[34417, 843, 535, 11, 24, "Print",ExpressionUUID->"e7b3b598-88e1-45da-b13c-624a73cbc443"],
Cell[34955, 856, 501, 9, 24, "Print",ExpressionUUID->"0874522f-8d25-457d-8b88-9e3e7b1923ca"],
Cell[35459, 867, 443, 8, 24, "Print",ExpressionUUID->"30e36c34-76d9-4ed1-a775-9071bd2e498f"],
Cell[35905, 877, 536, 11, 24, "Print",ExpressionUUID->"4129d69a-cbf3-4ee4-bc97-b7ccf22b4ff8"],
Cell[36444, 890, 501, 9, 24, "Print",ExpressionUUID->"9f2319c4-ef9d-4e35-9ea4-47ec0ae21c9a"],
Cell[36948, 901, 443, 8, 24, "Print",ExpressionUUID->"2dca31c8-a388-4705-aac3-c32d676ac36f"],
Cell[37394, 911, 536, 11, 24, "Print",ExpressionUUID->"3880d322-522e-4c2a-a9b2-e82d75ed0c38"],
Cell[37933, 924, 501, 9, 24, "Print",ExpressionUUID->"0130de50-7b2d-41fc-8881-193bfe64ea2a"],
Cell[38437, 935, 443, 8, 24, "Print",ExpressionUUID->"61013894-5f5e-4b1d-9dc9-43b2ce359ad9"],
Cell[38883, 945, 538, 11, 24, "Print",ExpressionUUID->"38c24383-5961-4c19-926f-4dfc0317a086"],
Cell[39424, 958, 501, 9, 24, "Print",ExpressionUUID->"de7c9dd4-9fe2-4df4-b0ab-13f5ea3b55f3"],
Cell[39928, 969, 442, 8, 24, "Print",ExpressionUUID->"7fefefb8-33c9-4416-bb1e-1d137ceefce9"],
Cell[40373, 979, 538, 11, 24, "Print",ExpressionUUID->"3279d2f7-4bd0-46d0-a290-ecddfe8eebe8"],
Cell[40914, 992, 501, 9, 24, "Print",ExpressionUUID->"b92ba31f-b47b-4e99-b37e-ae295aa558bd"],
Cell[41418, 1003, 443, 8, 24, "Print",ExpressionUUID->"13316a79-54ee-4bd5-aaff-748e0086a9d8"],
Cell[41864, 1013, 516, 10, 24, "Print",ExpressionUUID->"d4dec740-7383-48bd-b7a7-404a283cf7e0"],
Cell[42383, 1025, 501, 9, 24, "Print",ExpressionUUID->"04e73f4a-4517-4717-9648-5b57124c0afd"],
Cell[42887, 1036, 443, 8, 24, "Print",ExpressionUUID->"eced4f28-9c8c-4ff4-80cf-e6a779d77a80"],
Cell[43333, 1046, 517, 10, 24, "Print",ExpressionUUID->"dddf6309-9cbe-48f1-a28c-11a1448149a3"],
Cell[43853, 1058, 501, 9, 24, "Print",ExpressionUUID->"50442e9f-c30a-4c3f-b944-d50ac31a9d0e"],
Cell[44357, 1069, 443, 8, 24, "Print",ExpressionUUID->"04908001-8efa-4dd7-ac22-1db95d0852ba"],
Cell[44803, 1079, 517, 10, 24, "Print",ExpressionUUID->"a7497efd-372b-4160-bb02-0fb15cb6edce"],
Cell[45323, 1091, 503, 9, 24, "Print",ExpressionUUID->"a0467705-4675-4711-ae0c-c75f8446d50b"],
Cell[45829, 1102, 443, 8, 24, "Print",ExpressionUUID->"5f18b0de-d5a5-4bf7-b3f6-1385eef82b22"],
Cell[46275, 1112, 517, 10, 24, "Print",ExpressionUUID->"18000852-1bde-43f5-b4d9-0f5bf1ecad03"],
Cell[46795, 1124, 503, 9, 24, "Print",ExpressionUUID->"605a4c94-d449-4687-8018-8611f6e8fcda"],
Cell[47301, 1135, 445, 8, 24, "Print",ExpressionUUID->"d3bbef7c-804d-48ce-baa7-432f9f36aae5"],
Cell[47749, 1145, 517, 10, 24, "Print",ExpressionUUID->"7a58c936-1c87-423a-bd5d-069405031759"],
Cell[48269, 1157, 501, 9, 24, "Print",ExpressionUUID->"73cd47c1-25a7-4fff-b21a-8107a7263fd4"],
Cell[48773, 1168, 443, 8, 24, "Print",ExpressionUUID->"b1df96aa-370c-4121-8d06-4a62b5a668ef"],
Cell[49219, 1178, 518, 10, 24, "Print",ExpressionUUID->"6b465867-a3d0-4cb8-8bda-1abcefcb4c0c"],
Cell[49740, 1190, 501, 9, 24, "Print",ExpressionUUID->"3f21adfe-5374-4d2e-bddf-d01e8ed69b7e"],
Cell[50244, 1201, 445, 8, 24, "Print",ExpressionUUID->"ead77d03-7468-4093-b388-f78e8d390792"],
Cell[50692, 1211, 506, 9, 24, "Print",ExpressionUUID->"9095e958-dcc7-4a20-8d7e-d4653d8d4423"],
Cell[51201, 1222, 445, 8, 24, "Print",ExpressionUUID->"195f1e36-a255-4ff2-b063-2c011c5ff0ec"],
Cell[51649, 1232, 535, 11, 24, "Print",ExpressionUUID->"b1ef67e3-2447-4da7-b586-b321ab7485a8"],
Cell[52187, 1245, 501, 9, 24, "Print",ExpressionUUID->"317bef45-b248-49c3-bbe8-30d2bd54f234"],
Cell[52691, 1256, 444, 8, 24, "Print",ExpressionUUID->"ebc7dc7e-5643-4638-ba46-4be0f33b19bf"],
Cell[53138, 1266, 538, 11, 24, "Print",ExpressionUUID->"8246ddce-7981-41d0-bf6f-fa6409609ae0"],
Cell[53679, 1279, 501, 9, 24, "Print",ExpressionUUID->"4b834474-b47d-4771-b2d6-919d61a33154"],
Cell[54183, 1290, 444, 8, 24, "Print",ExpressionUUID->"4286d45c-8ece-4d6e-83b0-1302bd9872c9"],
Cell[54630, 1300, 538, 11, 24, "Print",ExpressionUUID->"9e9afffa-4e11-4ddc-ae33-eb99516119c7"],
Cell[55171, 1313, 501, 9, 24, "Print",ExpressionUUID->"4e22d863-02a8-4ff7-9365-477f17ed1d7c"],
Cell[55675, 1324, 446, 8, 24, "Print",ExpressionUUID->"07f5c7b6-f9f1-481d-a8f7-82551070e9ea"],
Cell[56124, 1334, 536, 11, 24, "Print",ExpressionUUID->"1419807d-d025-446a-b120-4e497b93267f"],
Cell[56663, 1347, 501, 9, 24, "Print",ExpressionUUID->"8b809370-fa42-48e4-bc77-ab936f902d78"],
Cell[57167, 1358, 444, 8, 24, "Print",ExpressionUUID->"ec4eb7ae-d22c-4f20-bd76-771953b6b302"],
Cell[57614, 1368, 536, 11, 24, "Print",ExpressionUUID->"0cf901f5-c9ed-4c53-8626-9988936883d2"],
Cell[58153, 1381, 501, 9, 24, "Print",ExpressionUUID->"5f544a2e-163b-4aa8-9929-079e49bfc4c1"],
Cell[58657, 1392, 443, 8, 24, "Print",ExpressionUUID->"983f27f3-2574-4b38-b152-0495a0478c10"],
Cell[59103, 1402, 516, 10, 24, "Print",ExpressionUUID->"2ecf0ccf-0f5e-4857-ae7c-817855ecf1c2"],
Cell[59622, 1414, 501, 9, 24, "Print",ExpressionUUID->"b03e6987-cb07-4107-a604-064fd8269fb8"],
Cell[60126, 1425, 444, 8, 24, "Print",ExpressionUUID->"10c218d0-55cc-4b47-be24-b27626c68d6b"],
Cell[60573, 1435, 517, 10, 24, "Print",ExpressionUUID->"1e8cb09d-cf25-4fee-bd77-32e3bf49fd7b"],
Cell[61093, 1447, 503, 9, 24, "Print",ExpressionUUID->"c25aba9e-da4e-40bc-a04d-6f0b8f4a0819"],
Cell[61599, 1458, 444, 8, 24, "Print",ExpressionUUID->"ca4e0b23-9231-4cc3-a189-e8fc8f1d8860"],
Cell[62046, 1468, 519, 10, 24, "Print",ExpressionUUID->"049c154b-bb82-4ae9-a3a2-8b9f2ed1e770"],
Cell[62568, 1480, 501, 9, 24, "Print",ExpressionUUID->"6152e1e7-b54e-4623-b48f-0a188ce3cc7f"],
Cell[63072, 1491, 444, 8, 24, "Print",ExpressionUUID->"91681a2b-362c-43c3-8615-15ff02ebef7b"],
Cell[63519, 1501, 519, 10, 24, "Print",ExpressionUUID->"71193d16-eee2-43ea-a4eb-fb1c7b4d59e1"],
Cell[64041, 1513, 501, 9, 24, "Print",ExpressionUUID->"7c5e3cda-a1dc-4e99-9013-f7a27d4511f1"],
Cell[64545, 1524, 444, 8, 24, "Print",ExpressionUUID->"802002bb-676f-4a73-aab6-9bea6dd850b0"],
Cell[64992, 1534, 517, 10, 24, "Print",ExpressionUUID->"5a966072-2f73-4c21-bbcc-9739c57f9374"],
Cell[65512, 1546, 503, 9, 24, "Print",ExpressionUUID->"f62e6fa5-4f2a-473c-9226-ebfbbf7ae449"],
Cell[66018, 1557, 444, 8, 24, "Print",ExpressionUUID->"09efd2bd-67a3-421d-9ca1-ddc2e2bee381"],
Cell[66465, 1567, 516, 10, 24, "Print",ExpressionUUID->"3f50dc6b-b58b-446a-b64b-4bf0fd690a5b"],
Cell[66984, 1579, 501, 9, 24, "Print",ExpressionUUID->"6182af77-5a94-4a55-a8ae-46f53ffe5071"],
Cell[67488, 1590, 443, 8, 24, "Print",ExpressionUUID->"859060c4-f425-47ff-8134-9c51f9092585"],
Cell[67934, 1600, 506, 9, 24, "Print",ExpressionUUID->"37655d02-7c12-4de6-a465-301363581460"],
Cell[68443, 1611, 443, 8, 24, "Print",ExpressionUUID->"dacb2ca1-cddb-456e-8a15-b74783fbec77"],
Cell[68889, 1621, 535, 11, 24, "Print",ExpressionUUID->"06cdb793-02aa-4a90-810a-68e0a91e23c9"],
Cell[69427, 1634, 501, 9, 24, "Print",ExpressionUUID->"6248e3e4-bdc5-4de6-bd33-547879d6454e"],
Cell[69931, 1645, 446, 8, 24, "Print",ExpressionUUID->"8fe2805c-763c-4684-98e8-1569cde48c8a"],
Cell[70380, 1655, 535, 11, 24, "Print",ExpressionUUID->"c1404ba9-63fc-4431-918b-2ab17346a7e7"],
Cell[70918, 1668, 501, 9, 24, "Print",ExpressionUUID->"017c10fd-4c0c-44fb-ba8f-cc284e2282e9"],
Cell[71422, 1679, 444, 8, 24, "Print",ExpressionUUID->"7bdeec07-b929-4c7d-9f98-9fdb1b2b8a57"],
Cell[71869, 1689, 538, 11, 24, "Print",ExpressionUUID->"ec08d4da-2101-4b2c-b096-d430f8863ffb"],
Cell[72410, 1702, 501, 9, 24, "Print",ExpressionUUID->"876f00f5-6292-40b5-a5b5-a1d61ed08aa0"],
Cell[72914, 1713, 444, 8, 24, "Print",ExpressionUUID->"96daaba3-0d4a-4b1f-a06b-8446114fce9c"],
Cell[73361, 1723, 536, 11, 24, "Print",ExpressionUUID->"b4cabffb-da1d-4300-990c-6f89c5e46bf7"],
Cell[73900, 1736, 501, 9, 24, "Print",ExpressionUUID->"808c519b-b627-4ef1-9493-facafe09f639"],
Cell[74404, 1747, 444, 8, 24, "Print",ExpressionUUID->"ab033b9e-ea94-41fb-8436-d282ca0daef7"],
Cell[74851, 1757, 536, 11, 24, "Print",ExpressionUUID->"16471515-37a2-4fd5-8dc0-654fa2ca9251"],
Cell[75390, 1770, 501, 9, 24, "Print",ExpressionUUID->"f7a46d99-f3bc-4bd0-b70f-b2646666d957"],
Cell[75894, 1781, 444, 8, 24, "Print",ExpressionUUID->"ef826b35-c96a-4565-b037-6a54cfa1403b"],
Cell[76341, 1791, 516, 10, 24, "Print",ExpressionUUID->"49047245-8309-429b-88e7-32dfc215dd69"],
Cell[76860, 1803, 501, 9, 24, "Print",ExpressionUUID->"5a9eefb1-b05c-4627-beb3-a97ada3a000a"],
Cell[77364, 1814, 444, 8, 24, "Print",ExpressionUUID->"7a219556-89c1-4d88-9079-e6ee81abea8b"],
Cell[77811, 1824, 517, 10, 24, "Print",ExpressionUUID->"e7705231-94dc-40db-90f7-15ed5213a15b"],
Cell[78331, 1836, 501, 9, 24, "Print",ExpressionUUID->"df69bbaa-02fd-4d2d-9ec7-adb91992344a"],
Cell[78835, 1847, 446, 8, 24, "Print",ExpressionUUID->"17d9efb2-25ae-436a-adad-15ee91654c93"],
Cell[79284, 1857, 517, 10, 24, "Print",ExpressionUUID->"353bcd51-9adf-417f-89b6-425b3be8d507"],
Cell[79804, 1869, 501, 9, 24, "Print",ExpressionUUID->"ccd521fa-d034-4e31-abcd-37b3e6742f0e"],
Cell[80308, 1880, 446, 8, 24, "Print",ExpressionUUID->"e5ed12eb-bfd9-4509-b0f5-ee6411b8f915"],
Cell[80757, 1890, 519, 10, 24, "Print",ExpressionUUID->"2d773e20-2320-4bbc-9026-1f8ab7ae62ce"],
Cell[81279, 1902, 503, 9, 24, "Print",ExpressionUUID->"e52d085b-f78c-4614-bb80-a3b561842bb0"],
Cell[81785, 1913, 444, 8, 24, "Print",ExpressionUUID->"f96d7e3d-803d-48df-b50f-1267d64e28b2"],
Cell[82232, 1923, 517, 10, 24, "Print",ExpressionUUID->"9955e292-bf52-4f79-ab0d-d543ae5bbe75"],
Cell[82752, 1935, 501, 9, 24, "Print",ExpressionUUID->"d170c2ef-bd1e-4e6a-85d1-d4181e6e7375"],
Cell[83256, 1946, 446, 8, 24, "Print",ExpressionUUID->"507041f6-3061-4e31-813f-c21dc6a1d864"],
Cell[83705, 1956, 516, 10, 24, "Print",ExpressionUUID->"5cc68418-99ac-4e58-92d8-4628cafe11d6"],
Cell[84224, 1968, 501, 9, 24, "Print",ExpressionUUID->"ae4496e0-cc70-4221-b2e3-f4dfc37932af"],
Cell[84728, 1979, 446, 8, 24, "Print",ExpressionUUID->"7b65c216-d841-434f-960b-3eade20a3f88"]
}, Open  ]]
}, Open  ]]
}
]
*)


